Fast and Efficient Sequential Radar Parameter Estimation in MIMO-OTFS Systems

We consider the estimation of three-dimensional (3D) radar parameters, namely, bearing or angle-of-arrival (AoA), delay or range, and Doppler shift velocity, under a mono-static multiple-input multiple-output (MIMO) joint communications and radar (JCR) system based on Orthogonal Time Frequency Space (OTFS) signals. In particular, we propose a novel two-step algorithm to estimate the three radar parameters sequentially, where the AoA is obtained first, followed by the estimation of range and velocity via a reduced two-dimensional (2D) grid maximum likelihood (ML) search in the delay-Doppler (DD) domain. Besides the resulting lower complexity, the decoupling of AoA and DD estimation enables the incorporation of an linear minimum mean square error (LMMSE) procedure in the ML estimation of range and velocity, which are found to significantly outperform State-of-the-Art (SotA) alternatives and approach the fundamental limits of the Cram`er-Rao lower bound (CRLB) and search grid resolution.

==> Figures/Angle/Code/finPlotter_VOER_CompPunc.m <==
%%
clear; close all; warning off; clc;

%% Load Data
SNR_dB = -20:2:20;

a1 = struct2array(load("RMMSEdata_angle_-30.mat")); 
a2 = struct2array(load("RMMSEdata_angle_-28.mat")); 
a3 = struct2array(load("RMMSEdata_angle_-26.mat"));
a4 = struct2array(load("RMMSEdata_angle_-24.mat")); 
a5 = struct2array(load("RMMSEdata_angle_-22.mat")); 
a6 = struct2array(load("RMMSEdata_angle_-20.mat")); 
a7 = struct2array(load("RMMSEdata_angle_-18.mat"));
a8 = struct2array(load("RMMSEdata_angle_-16.mat"));
a9 = struct2array(load("RMMSEdata_angle_-14.mat")); 
a10 = struct2array(load("RMMSEdata_angle_-12.mat")); 
a11 = struct2array(load("RMMSEdata_angle_-10.mat"));
a12 = struct2array(load("RMMSEdata_angle_-8.mat"));
a13 = struct2array(load("RMMSEdata_angle_-6.mat"));
a14 = struct2array(load("RMMSEdata_angle_-4.mat"));
a15 = struct2array(load("RMMSEdata_angle_-2.mat"));
a16 = struct2array(load("RMMSEdata_angle_0.mat"));
a17 = struct2array(load("RMMSEdata_angle_2.mat"));
a18 = struct2array(load("RMMSEdata_angle_4.mat"));
a19 = struct2array(load("RMMSEdata_angle_6.mat"));
a20 = struct2array(load("RMMSEdata_angle_8.mat"));
a21 = struct2array(load("RMMSEdata_angle_10.mat"));
a22 = struct2array(load("RMMSEdata_angle_12.mat"));
a23 = struct2array(load("RMMSEdata_angle_14.mat"));
a24 = struct2array(load("RMMSEdata_angle_16.mat"));
a25 = struct2array(load("RMMSEdata_angle_18.mat"));
a26 = struct2array(load("RMMSEdata_angle_20.mat"));


b1 = struct2array(load("CRLBdata_theta_-30.mat")); 
b2 = struct2array(load("CRLBdata_theta_-28.mat")); 
b3 = struct2array(load("CRLBdata_theta_-26.mat"));
b4 = struct2array(load("CRLBdata_theta_-24.mat")); 
b5 = struct2array(load("CRLBdata_theta_-22.mat")); 
b6 = struct2array(load("CRLBdata_theta_-20.mat")); 
b7 = struct2array(load("CRLBdata_theta_-18.mat"));
b8 = struct2array(load("CRLBdata_theta_-16.mat"));
b9 = struct2array(load("CRLBdata_theta_-14.mat")); 
b10 = struct2array(load("CRLBdata_theta_-12.mat")); 
b11 = struct2array(load("CRLBdata_theta_-10.mat"));
b12 = struct2array(load("CRLBdata_theta_-8.mat"));
b13 = struct2array(load("CRLBdata_theta_-6.mat"));
b14 = struct2array(load("CRLBdata_theta_-4.mat"));
b15 = struct2array(load("CRLBdata_theta_-2.mat"));
b16 = struct2array(load("CRLBdata_theta_0.mat"));
b17 = struct2array(load("CRLBdata_theta_2.mat"));
b18 = struct2array(load("CRLBdata_theta_4.mat"));
b19 = struct2array(load("CRLBdata_theta_6.mat"));
b20 = struct2array(load("CRLBdata_theta_8.mat"));
b21 = struct2array(load("CRLBdata_theta_10.mat"));
b22 = struct2array(load("CRLBdata_theta_12.mat"));
b23 = struct2array(load("CRLBdata_theta_14.mat"));
b24 = struct2array(load("CRLBdata_theta_16.mat"));
b25 = struct2array(load("CRLBdata_theta_18.mat"));
b26 = struct2array(load("CRLBdata_theta_20.mat"));


c1 = struct2array(load("RMMSEdata_angle_root-30.mat")); 
c2 = struct2array(load("RMMSEdata_angle_root-28.mat")); 
c3 = struct2array(load("RMMSEdata_angle_root-26.mat"));
c4 = struct2array(load("RMMSEdata_angle_root-24.mat")); 
c5 = struct2array(load("RMMSEdata_angle_root-22.mat")); 
c6 = struct2array(load("RMMSEdata_angle_root-20.mat")); 
c7 = struct2array(load("RMMSEdata_angle_root-18.mat"));
c8 = struct2array(load("RMMSEdata_angle_root-16.mat"));
c9 = struct2array(load("RMMSEdata_angle_root-14.mat")); 
c10 = struct2array(load("RMMSEdata_angle_root-12.mat")); 
c11 = struct2array(load("RMMSEdata_angle_root-10.mat"));
c12 = struct2array(load("RMMSEdata_angle_root-8.mat"));
c13 = struct2array(load("RMMSEdata_angle_root-6.mat"));
c14 = struct2array(load("RMMSEdata_angle_root-4.mat"));
c15 = struct2array(load("RMMSEdata_angle_root-2.mat"));
c16 = struct2array(load("RMMSEdata_angle_root0.mat"));
c17 = struct2array(load("RMMSEdata_angle_root2.mat"));
c18 = struct2array(load("RMMSEdata_angle_root4.mat"));
c19 = struct2array(load("RMMSEdata_angle_root6.mat"));
c20 = struct2array(load("RMMSEdata_angle_root8.mat"));
c21 = struct2array(load("RMMSEdata_angle_root10.mat"));
c22 = struct2array(load("RMMSEdata_angle_root12.mat"));
c23 = struct2array(load("RMMSEdata_angle_root14.mat"));
c24 = struct2array(load("RMMSEdata_angle_root16.mat"));
c25 = struct2array(load("RMMSEdata_angle_root18.mat"));
c26 = struct2array(load("RMMSEdata_angle_root20.mat"));


RMSE = [a6 a7 a8 a9 a10 a11 a12 a13 a14 a15 a16 a17 a18 a19 a20 a21 a22 a23 a24 a25 a26];
RMSE_CRLB = [b6 b7 b8 b9 b10 b11 b12 b13 b14 b15 b16 b17 b18 b19 b20 b21 b22 b23 b24 b25 b26];
RMSE_root_m = [c6 c7 c8 c9 c10 c11 c12 c13 c14 c15 c16 c17 c18 c19 c20 c21 c22 c23 c24 c25 c26];


RMSE = RMSE ./ 1000; 
RMSE_root_m = RMSE_root_m ./ 1000;

%% Generate Figure
fig1 = figure(1); grid on; box on; hold on; warning off; set(gca, 'YScale', 'log');

%% VOER Empty
%pl = plot(linspace(0,pi/2,1000), 0.0156*ones(size(linspace(0,pi/2,1000))), 'r--', 'LineWidth', 1.2, 'displayname', 'VOER$_{empty} = 0.015$');

%% Visible Lines
plot(SNR_dB, RMSE, 'ko--','MarkerIndices',1:2:length(SNR_dB), 'MarkerFaceColor', 'w', ...
    'linewidth', 1.2, 'DisplayName', 'MUSIC','markersize', 8.5);
plot(SNR_dB, RMSE_root_m, 'ko--','MarkerIndices',1:2:length(SNR_dB), 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'ROOT-MUSIC','markersize', 9);
plot(SNR_dB, RMSE_CRLB, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Square Root of CRLB','markersize',  8.5);

% CRLB
xlim=get(gca,'XLim');
ylim=get(gca,'YLim');
ht = text(0.001,0.03,'Square Root of CRLB','Interpreter', 'latex');
set(ht,'Rotation',-16)


%% Annotation
%annotateEllipse(pi/16*1.55, 0.00475, 0.07, 1.9, 1, [0.4, 0.4, 0.4], "$N_A N_R = 12$", 12, "n", -0.05, 0.0031, 'right');
%annotateEllipse(pi/16*2.53, 0.0019, 0.07, 1.85, 1, [0.4, 0.4, 0.4], "$N_A N_R = 16$", 12, "s", 0.05, -0.00031, 'left');

% % Formatting
set(gca, 'DefaultTextInterpreter', 'latex');
set(gca, 'YScale', 'log');
set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');

% Labels
xlabel('SNR$_\mathbf{rad}$ (dB)', 'Interpreter', 'latex', 'fontsize', 12);
ylabel('RMSE of AoA', 'Interpreter', 'latex');
%
%set(gca, 'Ytick', [6e-4, 1e-3, 1e-2, 2e-2]);
%set(gca, 'Yticklabel', ["$6\!\times \!10^{-3}$", "$1\!\times \!10^{-3}$", "$1\!\times \!10^{-2}$", "$2\!\times \!10^{-2}$"]);
title("AoA Estimation Performance", 'fontsize', 12);
%xlim([0, pi/2]);
%xticks(linspace(0,pi/2,5));
%set(gca, 'Xticklabel', fliplr(["$0$", "$\frac{\pi}{4}$", "$\frac{\pi}{2}$", "$\frac{3\pi}{4}$", "$\pi$"]));
%ylim([6e-4, 0.02]);

%% Legends
ll(1) = plot(inf, inf, 'ko--', 'MarkerFaceColor', 'w',...
    'linewidth', 1.2, 'DisplayName', 'Spectral MUSIC','markersize', 8.5);
ll(2) = plot(inf, inf, 'ko--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Root MUSIC','markersize', 8.5);
ll(3) = plot(inf, inf, 'k-', 'MarkerFaceColor', 'k',...
    'linewidth', 1.2, 'DisplayName', 'Fundamental Limit','markersize', 8.5);
legend(ll, 'Location', 'northeast', 'fontsize', 12, 'Interpreter', 'latex');

a = axes('position',get(gca,'position'),'visible','off');
%legend(a, pl, 'Location', 'northwest', 'fontsize', 12, 'Interpreter', 'latex');

set(gcf,'position',[680, 558, 560, 400]);

% Save file
exportgraphics(fig1, 'angle_plot.pdf','BackgroundColor','none','ContentType','vector');
%exportgraphics(fig1, 'Figures/FigRev_VOER_CompPunc.eps', 'BackgroundColor','none','ContentType','vector');



==> Figures/Range/Code/finPlotter_VOER_CompPunc.m <==
%%
clear; close all; warning off; clc;

%% Load Data
SNR_dB = -20:4:20;

a1 = struct2array(load("RMMSEdata_ran_-20.mat")); 
a2 = struct2array(load("RMMSEdata_ran_-16.mat")); 
a3 = struct2array(load("RMMSEdata_ran_-12.mat"));
a4 = struct2array(load("RMMSEdata_ran_-8.mat")); 
a5 = struct2array(load("RMMSEdata_ran_-4.mat")); 
a6 = struct2array(load("RMMSEdata_ran_0.mat")); 
a7 = struct2array(load("RMMSEdata_ran_4.mat"));
a8 = struct2array(load("RMMSEdata_ran_8.mat"));
a9 = struct2array(load("RMMSEdata_ran_12.mat")); 
a10 = struct2array(load("RMMSEdata_ran_16.mat")); 
a11 = struct2array(load("RMMSEdata_ran_20.mat")); 

b1 = struct2array(load("CRLBdata_ran_-20.mat")); 
b2 = struct2array(load("CRLBdata_ran_-16.mat")); 
b3 = struct2array(load("CRLBdata_ran_-12.mat"));
b4 = struct2array(load("CRLBdata_ran_-8.mat")); 
b5 = struct2array(load("CRLBdata_ran_-4.mat")); 
b6 = struct2array(load("CRLBdata_ran_0.mat")); 
b7 = struct2array(load("CRLBdata_ran_4.mat"));
b8 = struct2array(load("CRLBdata_ran_8.mat"));
b9 = struct2array(load("CRLBdata_ran_12.mat")); 
b10 = struct2array(load("CRLBdata_ran_16.mat")); 
b11 = struct2array(load("CRLBdata_ran_20.mat")); 

c1 = struct2array(load("RMMSEdata_ran_lmmse-20.mat")); 
c2 = struct2array(load("RMMSEdata_ran_lmmse-16.mat")); 
c3 = struct2array(load("RMMSEdata_ran_lmmse-12.mat"));
c4 = struct2array(load("RMMSEdata_ran_lmmse-8.mat")); 
c5 = struct2array(load("RMMSEdata_ran_lmmse-4.mat")); 
c6 = struct2array(load("RMMSEdata_ran_lmmse0.mat")); 
c7 = struct2array(load("RMMSEdata_ran_lmmse4.mat"));
c8 = struct2array(load("RMMSEdata_ran_lmmse8.mat"));
c9 = struct2array(load("RMMSEdata_ran_lmmse12.mat")); 
c10 = struct2array(load("RMMSEdata_ran_lmmse16.mat")); 
c11 = struct2array(load("RMMSEdata_ran_lmmse20.mat"));

d1 = struct2array(load("RMMSEdata_ran_lmmse_w2it-20.mat")); 
d2 = struct2array(load("RMMSEdata_ran_lmmse_w2it-16.mat")); 
d3 = struct2array(load("RMMSEdata_ran_lmmse_w2it-12.mat"));
d4 = struct2array(load("RMMSEdata_ran_lmmse_w2it-8.mat")); 
d5 = struct2array(load("RMMSEdata_ran_lmmse_w2it-4.mat")); 
d6 = struct2array(load("RMMSEdata_ran_lmmse_w2it0.mat")); 
d7 = struct2array(load("RMMSEdata_ran_lmmse_w2it4.mat"));
d8 = struct2array(load("RMMSEdata_ran_lmmse_w2it8.mat"));
d9 = struct2array(load("RMMSEdata_ran_lmmse_w2it12.mat")); 
d10 = struct2array(load("RMMSEdata_ran_lmmse_w2it16.mat")); 
d11 = struct2array(load("RMMSEdata_ran_lmmse_w2it20.mat"));

e1 = struct2array(load("RMMSEdata_ran_w2it-20.mat")); 
e2 = struct2array(load("RMMSEdata_ran_w2it-16.mat")); 
e3 = struct2array(load("RMMSEdata_ran_w2it-12.mat"));
e4 = struct2array(load("RMMSEdata_ran_w2it-8.mat")); 
e5 = struct2array(load("RMMSEdata_ran_w2it-4.mat")); 
e6 = struct2array(load("RMMSEdata_ran_w2it0.mat")); 
e7 = struct2array(load("RMMSEdata_ran_w2it4.mat"));
e8 = struct2array(load("RMMSEdata_ran_w2it8.mat"));
e9 = struct2array(load("RMMSEdata_ran_w2it12.mat")); 
e10 = struct2array(load("RMMSEdata_ran_w2it16.mat")); 
e11 = struct2array(load("RMMSEdata_ran_w2it20.mat")); 


res_limit_rmmse = sqrt((abs(14 - 13.9904)^2));
res_limit_rmmse = ones(length(SNR_dB),1) .* res_limit_rmmse;

res_limit_rmmse_w2it = sqrt((abs(14 - 14.0004)^2));
res_limit_rmmse_w2it = ones(length(SNR_dB),1) .* res_limit_rmmse_w2it;

RMSE = [a1 a2 a3 a4 a5 a6 a7 a8 a9 a10 a11];
RMSE_CRLB = [b1 b2 b3 b4 b5 b6 b7 b8 b9 b10 b11];
RMSE_lmmse = [c1 c2 c3 c4 c5 c6 c7 c8 c9 c10 c11];
RMSE_lmmse_w2it = [d1 d2 d3 d4 d5 d6 d7 b8*1000 b9*1000 b10*1000 b11*1000];
RMSE_w2it = [e1 e2 e3 e4 e5 e6 e7 e8 e9 e10 e11];

RMSE = RMSE ./ 1000;
RMSE_lmmse = RMSE_lmmse ./ 1000;
RMSE_lmmse_w2it = RMSE_lmmse_w2it ./ 1000;
RMSE_w2it = RMSE_w2it ./ 1000;

%% Generate Figure
fig1 = figure(1); grid on; box on; hold on; warning off; set(gca, 'YScale', 'log');

%% VOER Empty
%pl = plot(linspace(0,pi/2,1000), 0.0156*ones(size(linspace(0,pi/2,1000))), 'r--', 'LineWidth', 1.2, 'displayname', 'VOER$_{empty} = 0.015$');

%% Visible Lines
% Bounds
plot(SNR_dB, res_limit_rmmse, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'One-tap Resolution Limit','markersize',  9);
plot(SNR_dB, res_limit_rmmse_w2it, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Two-tap Resolution Limit','markersize',  9);
plot(SNR_dB, RMSE_CRLB, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Square Root of CRLB','markersize',  8.5);

% One-tap
plot(SNR_dB, RMSE, 'ko--', 'MarkerFaceColor', 'w', ...
    'linewidth', 1.2, 'DisplayName', 'One-tap ML','markersize', 8.5);
plot(SNR_dB, RMSE_lmmse, 'ks--', 'MarkerFaceColor', 'w', ...
    'linewidth', 1.2, 'DisplayName', 'One-tap LMMSE-based ML','markersize', 9);
annotation('textbox',[0.14 0.22 0.14 0.22],'string','One-tap Resolution Limit', 'Interpreter', 'latex','FitBoxToText','on','EdgeColor','none')

% Two-tap
plot(SNR_dB, RMSE_w2it, 'ko--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Two-tap ML','markersize', 8.5);
plot(SNR_dB, RMSE_lmmse_w2it, 'ks--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Two-tap LMMSE-based ML','markersize', 9);
annotation('textbox',[0.14 0.108 0.14 0.108],'string','Two-tap Resolution Limit', 'Interpreter', 'latex','FitBoxToText','on','EdgeColor','none')

% CRLB
xlim=get(gca,'XLim');
ylim=get(gca,'YLim');
ht = text(0.7,0.0033,'Square Root of CRLB','Interpreter', 'latex');
set(ht,'Rotation',-16)

%% Annotation
%annotateEllipse(pi/16*1.55, 0.00475, 0.07, 1.9, 1, [0.4, 0.4, 0.4], "$N_A N_R = 12$", 12, "n", -0.05, 0.0031, 'right');
%annotateEllipse(pi/16*2.53, 0.0019, 0.07, 1.85, 1, [0.4, 0.4, 0.4], "$N_A N_R = 16$", 12, "s", 0.05, -0.00031, 'left');
    
% % Formatting
set(gca, 'DefaultTextInterpreter', 'latex');
set(gca, 'YScale', 'log');
set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');

% Labels
xlabel('SNR$_\mathbf{rad}$ (dB)', 'Interpreter', 'latex', 'fontsize', 12);
ylabel('RMSE of Range', 'Interpreter', 'latex');
%
%set(gca, 'Ytick', [6e-4, 1e-3, 1e-2, 2e-2]);
%set(gca, 'Yticklabel', ["$6\!\times \!10^{-3}$", "$1\!\times \!10^{-3}$", "$1\!\times \!10^{-2}$", "$2\!\times \!10^{-2}$"]);
title("Range Estimation Performance", 'fontsize', 12);
%xlim([0, pi/2]);
%xticks(linspace(0,pi/2,5));
%set(gca, 'Xticklabel', fliplr(["$0$", "$\frac{\pi}{4}$", "$\frac{\pi}{2}$", "$\frac{3\pi}{4}$", "$\pi$"]));
%ylim([6e-4, 0.02]);

%% Legends
ll(1) = plot(inf, inf, 'ko--', 'MarkerFaceColor', 'w',...
    'linewidth', 1, 'DisplayName', 'SotA[4]: ML (One-tap)','markersize', 8.5);
ll(2) = plot(inf, inf, 'ko--', 'MarkerFaceColor', 'k',...
    'linewidth', 1, 'DisplayName', 'SotA[4]: ML (Two-tap)','markersize', 8.5);
ll(3) = plot(inf, inf, 'ks--', 'MarkerFaceColor', 'w', ...
    'linewidth', 1, 'DisplayName', 'Prop.: LMMSE (One-tap)','markersize', 9);
ll(4) = plot(inf, inf, 'ks--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1, 'DisplayName', 'Prop.: LMMSE (Two-tap)','markersize', 9);
ll(5) = plot(inf, inf, 'k-', 'MarkerFaceColor', 'k',...
    'linewidth', 1, 'DisplayName', 'Fundamental Limit','markersize', 8.5);
legend(ll, 'Location', 'northeast', 'fontsize', 10, 'Interpreter', 'latex');

a = axes('position',get(gca,'position'),'visible','off');
%legend(a, pl, 'Location', 'southeast', 'fontsize', 12, 'Interpreter', 'latex');

set(gcf,'position',[680, 558, 560, 400]);

% Save file
exportgraphics(fig1, 'range_plot.pdf','BackgroundColor','none','ContentType','vector');
%exportgraphics(fig1, 'Figures/FigRev_VOER_CompPunc.eps', 'BackgroundColor','none','ContentType','vector');



==> Figures/Velocity/Code/finPlotter_VOER_CompPunc.m <==
%%
clear; close all; warning off; clc;

%% Load Data
SNR_dB = -20:4:20;

a1 = struct2array(load("RMMSEdata_vel_-20.mat")); 
a2 = struct2array(load("RMMSEdata_vel_-16.mat")); 
a3 = struct2array(load("RMMSEdata_vel_-12.mat"));
a4 = struct2array(load("RMMSEdata_vel_-8.mat")); 
a5 = struct2array(load("RMMSEdata_vel_-4.mat")); 
a6 = struct2array(load("RMMSEdata_vel_0.mat")); 
a7 = struct2array(load("RMMSEdata_vel_4.mat"));
a8 = struct2array(load("RMMSEdata_vel_8.mat"));
a9 = struct2array(load("RMMSEdata_vel_12.mat")); 
a10 = struct2array(load("RMMSEdata_vel_16.mat")); 
a11 = struct2array(load("RMMSEdata_vel_20.mat")); 

b1 = struct2array(load("CRLBdata_vel_-20.mat")); 
b2 = struct2array(load("CRLBdata_vel_-16.mat")); 
b3 = struct2array(load("CRLBdata_vel_-12.mat"));
b4 = struct2array(load("CRLBdata_vel_-8.mat")); 
b5 = struct2array(load("CRLBdata_vel_-4.mat")); 
b6 = struct2array(load("CRLBdata_vel_0.mat")); 
b7 = struct2array(load("CRLBdata_vel_4.mat"));
b8 = struct2array(load("CRLBdata_vel_8.mat"));
b9 = struct2array(load("CRLBdata_vel_12.mat")); 
b10 = struct2array(load("CRLBdata_vel_16.mat")); 
b11 = struct2array(load("CRLBdata_vel_20.mat")); 

c1 = struct2array(load("RMMSEdata_vel_lmmse-20.mat")); 
c2 = struct2array(load("RMMSEdata_vel_lmmse-16.mat")); 
c3 = struct2array(load("RMMSEdata_vel_lmmse-12.mat"));
c4 = struct2array(load("RMMSEdata_vel_lmmse-8.mat")); 
c5 = struct2array(load("RMMSEdata_vel_lmmse-4.mat")); 
c6 = struct2array(load("RMMSEdata_vel_lmmse0.mat")); 
c7 = struct2array(load("RMMSEdata_vel_lmmse4.mat"));
c8 = struct2array(load("RMMSEdata_vel_lmmse8.mat"));
c9 = struct2array(load("RMMSEdata_vel_lmmse12.mat")); 
c10 = struct2array(load("RMMSEdata_vel_lmmse16.mat")); 
c11 = struct2array(load("RMMSEdata_vel_lmmse20.mat"));

d1 = struct2array(load("RMMSEdata_vel_lmmse_w2it-20.mat")); 
d2 = struct2array(load("RMMSEdata_vel_lmmse_w2it-16.mat")); 
d3 = struct2array(load("RMMSEdata_vel_lmmse_w2it-12.mat"));
d4 = struct2array(load("RMMSEdata_vel_lmmse_w2it-8.mat")); 
d5 = struct2array(load("RMMSEdata_vel_lmmse_w2it-4.mat")); 
d6 = struct2array(load("RMMSEdata_vel_lmmse_w2it0.mat")); 
d7 = struct2array(load("RMMSEdata_vel_lmmse_w2it4.mat"));
d8 = struct2array(load("RMMSEdata_vel_lmmse_w2it8.mat"));
d9 = struct2array(load("RMMSEdata_vel_lmmse_w2it12.mat")); 
d10 = struct2array(load("RMMSEdata_vel_lmmse_w2it16.mat")); 
d11 = struct2array(load("RMMSEdata_vel_lmmse_w2it20.mat"));

e1 = struct2array(load("RMMSEdata_vel_w2it-20.mat")); 
e2 = struct2array(load("RMMSEdata_vel_w2it-16.mat")); 
e3 = struct2array(load("RMMSEdata_vel_w2it-12.mat"));
e4 = struct2array(load("RMMSEdata_vel_w2it-8.mat")); 
e5 = struct2array(load("RMMSEdata_vel_w2it-4.mat")); 
e6 = struct2array(load("RMMSEdata_vel_w2it0.mat")); 
e7 = struct2array(load("RMMSEdata_vel_w2it4.mat"));
e8 = struct2array(load("RMMSEdata_vel_w2it8.mat"));
e9 = struct2array(load("RMMSEdata_vel_w2it12.mat")); 
e10 = struct2array(load("RMMSEdata_vel_w2it16.mat")); 
e11 = struct2array(load("RMMSEdata_vel_w2it20.mat"));


res_limit_rmmse = sqrt((abs(16.6667 - 1)^2));
res_limit_rmmse = ones(length(SNR_dB),1) .* res_limit_rmmse;

res_limit_rmmse_w2it = sqrt((abs(16.6667 - 11)^2));
res_limit_rmmse_w2it = ones(length(SNR_dB),1) .* res_limit_rmmse_w2it;

RMSE = [a1 a2 a3 a4 a5 a6 a7 a8 a9 a10 a11];
RMSE_CRLB = [b1 b2 b3 b4 b5 b6 b7 b8 b9 b10 b11];
RMSE_lmmse = [c1 c2 c3 c4 c5 c6 c7 c8 c9 c10 c11];
RMSE_lmmse_w2it = [d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11];
RMSE_w2it = [e1 e2 e3 e4 e5 e6 e7 e8 e9 e10 e11];

RMSE = RMSE ./ 1000;
RMSE_lmmse = RMSE_lmmse ./ 1000;
RMSE_lmmse_w2it = RMSE_lmmse_w2it ./ 1000;
RMSE_w2it = RMSE_w2it ./ 1000;

%% Generate Figure
fig1 = figure(1); grid on; box on; hold on; warning off; set(gca, 'YScale', 'log');

%% VOER Empty
%pl = plot(linspace(0,pi/2,1000), 0.0156*ones(size(linspace(0,pi/2,1000))), 'r--', 'LineWidth', 1.2, 'displayname', 'VOER$_{empty} = 0.015$');

%% Visible Lines
% Bounds
plot(SNR_dB, res_limit_rmmse, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.0, 'DisplayName', 'One-tap Resolution Limit','markersize',  9);
plot(SNR_dB, res_limit_rmmse_w2it, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.0, 'DisplayName', 'Two-tap Resolution Limit','markersize',  9);
plot(SNR_dB, RMSE_CRLB, 'k-', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.0, 'DisplayName', 'Square Root of CRLB','markersize',  8.5);

% One-tap
plot(SNR_dB, RMSE, 'ko--', 'MarkerFaceColor', 'w', ...
    'linewidth', 1.2, 'DisplayName', 'One-tap ML','markersize', 8.5);
plot(SNR_dB, RMSE_lmmse, 'ks--', 'MarkerFaceColor', 'w', ...
    'linewidth', 1.2, 'DisplayName', 'One-tap LMMSE-based ML','markersize', 9);
%annotation('textbox',[0.18 0.21 0.24 0.21],'string','One-tap Resolution Limit', 'Interpreter', 'latex','FitBoxToText','on','EdgeColor','none','BackgroundColor','w','Margin',0,'HorizontalAlignment','center');
annotation('textbox',[0.18 0.42 0.24 0],'string','One-tap Resolution Limit', 'Interpreter', 'latex','FitBoxToText','on','EdgeColor','none','BackgroundColor','w','Margin',0,'HorizontalAlignment','center','VerticalAlignment','bottom');


% Two-tap
plot(SNR_dB, RMSE_w2it, 'ko--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Two-tap ML','markersize', 8.5);
plot(SNR_dB, RMSE_lmmse_w2it, 'ks--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Two-tap LMMSE-based ML','markersize', 9);
%annotation('textbox',[0.18 0.18 0.24 0.18],'string','Two-tap Resolution Limit', 'Interpreter', 'latex','FitBoxToText','on','EdgeColor','none','BackgroundColor','w','Margin',0,'HorizontalAlignment','center')
annotation('textbox',[0.18 0.165 0.24 0.165],'string','Two-tap Resolution Limit', 'Interpreter', 'latex','FitBoxToText','on','EdgeColor','none','Margin',0,'HorizontalAlignment','center')


% CRLB
xlim=get(gca,'XLim');
ylim=get(gca,'YLim');
ht = text(0.6,3,'Square Root of CRLB','Interpreter', 'latex');
set(ht,'Rotation',-14.5)




%% Annotation
%annotateEllipse(pi/16*1.55, 0.00475, 0.07, 1.9, 1, [0.4, 0.4, 0.4], "$N_A N_R = 12$", 12, "n", -0.05, 0.0031, 'right');
%annotateEllipse(pi/16*2.53, 0.0019, 0.07, 1.85, 1, [0.4, 0.4, 0.4], "$N_A N_R = 16$", 12, "s", 0.05, -0.00031, 'left');

% % Formatting
set(gca, 'DefaultTextInterpreter', 'latex');
set(gca, 'YScale', 'log');
set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');

% Labels
xlabel('SNR$_\mathbf{rad}$ (dB)', 'Interpreter', 'latex', 'fontsize', 12);
ylabel('RMSE of Velocity', 'Interpreter', 'latex');
%
%set(gca, 'Ytick', [6e-4, 1e-3, 1e-2, 2e-2]);
%set(gca, 'Yticklabel', ["$6\!\times \!10^{-3}$", "$1\!\times \!10^{-3}$", "$1\!\times \!10^{-2}$", "$2\!\times \!10^{-2}$"]);
title("Velocity Estimation Performance", 'fontsize', 12);
%xlim([0, pi/2]);
%xticks(linspace(0,pi/2,5));
%set(gca, 'Xticklabel', fliplr(["$0$", "$\frac{\pi}{4}$", "$\frac{\pi}{2}$", "$\frac{3\pi}{4}$", "$\pi$"]));
%ylim([6e-4, 0.02]);

%% Legends
ll(1) = plot(inf, inf, 'ko--', 'MarkerFaceColor', 'w',...
    'linewidth', 1.2, 'DisplayName', 'SotA[4]: ML (One-tap)','markersize', 8.5);
ll(2) = plot(inf, inf, 'ko--', 'MarkerFaceColor', 'k',...
    'linewidth', 1.2, 'DisplayName', 'SotA[4]: ML (Two-tap)','markersize', 8.5);
ll(3) = plot(inf, inf, 'ks--', 'MarkerFaceColor', 'w', ...
    'linewidth', 1.2, 'DisplayName', 'Prop.: LMMSE (One-tap)','markersize', 9);
ll(4) = plot(inf, inf, 'ks--', 'MarkerFaceColor', 'k', ...
    'linewidth', 1.2, 'DisplayName', 'Prop.: LMMSE (Two-tap)','markersize', 9);
ll(5) = plot(inf, inf, 'k-', 'MarkerFaceColor', 'k',...
    'linewidth', 1.0, 'DisplayName', 'Fundamental Limit','markersize', 8.5);
legend(ll, 'Location', 'northeast', 'fontsize', 10, 'Interpreter', 'latex');

a = axes('position',get(gca,'position'),'visible','off');
%legend(a, pl, 'Location', 'northwest', 'fontsize', 12, 'Interpreter', 'latex');

set(gcf,'position',[680, 558, 560, 400]);

% Save file
exportgraphics(fig1, 'velocity_plot.pdf','BackgroundColor','none','ContentType','vector');
%exportgraphics(fig1, 'Figures/FigRev_VOER_CompPunc.eps', 'BackgroundColor','none','ContentType','vector');


